Hard spectator interactions in B to pi pi at order alpha_s^2

In the present thesis I discuss the hard spectator interaction amplitude in $B\to\pi\pi$ at NLO i.e. at $\mathcal{O}(\alpha_s^2)$. This special part of the amplitude, whose LO starts at $\mathcal{O}(\alpha_s)$, is defined in the framework of QCD factorization. QCD factorization allows to separate the short- and the long-distance physics in leading power in an expansion in $\lqcd/m_b$, where the short-distance physics can be calculated in a perturbative expansion in $\alpha_s$. Compared to other parts of the amplitude hard spectator interactions are formally enhanced by the hard collinear scale $\sqrt{\lqcd m_b}$, which occurs next to the $m_b$-scale and leads to an enhancement of $\alpha_s$. From a technical point of view the main challenges of this calculation are due to the fact that we have to deal with Feynman integrals that come with up to five external legs and with three independent ratios of scales. These Feynman integrals have to be expanded in powers of $\lqcd/m_b$. I will discuss integration by parts identities to reduce the number of master integrals and differential equations techniques to get their power expansions. A concrete implementation of integration by parts identities in a computer algebra system is given in the appendix. Finally I discuss numerical issues like scale dependence of the amplitudes and branching ratios. It will turn out that the NLO contributions of the hard spectator interactions are important but small enough for perturbation theory to be valid

==> rm.sh <==
#!/bin/sh

for i in $(find -name "*~"); do echo $i && rm $i; done
for i in $(find -name "*.dvi"); do echo $i && rm $i; done
for i in $(find -name "*.log"); do echo $i && rm $i; done
for i in $(find -name "*.toc"); do echo $i && rm $i; done
for i in $(find -name "*.ps"); do echo $i && rm $i; done
for i in $(find -name "*.aux"); do echo $i && rm $i; done
for i in $(find -name "*.out"); do echo $i && rm $i; done

